Will AstroForge Collapse the PGM Market?

AstroForge seeks to mine platinum group metals (PGM) from asteroids. Asteroid reserves appear to be unlimited, and at current market price the gross margin of asteroid mining would be very high. It is natural to ask: when AstroForge successfully demonstrates economic space mining of PGM, will they cause the PGM market to collapse? We answer the question with a non-steady system dynamics model of the PGM market. We find that the market price for PGM will eventually drop towards the much lower cost of asteroid mining, but only after the entire supply has shifted off-world. In the meanwhile, huge fortunes will be made. And everybody on Earth will benefit from new applications of lower-price PGM.

==> anc/AstroForge_v5.mdl <==
{UTF-8}
demander:MP,LP
	~	
	~		|

pprofile:ptype, ppriority, pwidth, pextra
	~	
	~		|

supplier:HC,MC,LC
	~	
	~		|

********************************************************
	.100 Supply
********************************************************~
	|

Low Cost Supply Capacity= INTEG (incr Low Cost Supply Capacity,
		init Low Cost Supply Capacity)
	~	ton/Year
	~	Low cost supply capacity is the accumulation of the investment.  We assume \
		no depreciation of capital, or loss of refining capacity after a mission.  \
		(This assumption is easily relaxed.)
	|

incr Low Cost Supply Capacity=Low Cost Supply Capacity
	*Low Cost Supply Capacity growth rate
	~	ton/Year/Year [0,100,1]
	~	Increase in low cost capacity is proportional to a nominal growth rate, \
		the stock itself, the spread between gross margin of the low-cost supply \
		and the industry average, and a sensitivity factor.
	|

Low Cost Supply Capacity growth rate=Supply Capacity growth rate Norm
	*(supply gross margin[LC]-gross margin norm)
	*sensitivity with respect to gross margin
	~	1/Year
	~		|

supply capacity[HC]=High Cost Supply Capacity ~~|
supply capacity[MC]=Medium Cost Supply Capacity ~~|
supply capacity[LC]=Low Cost Supply Capacity
	~	ton/Year
	~	Vector of supply capacities. 
		https://www.vensim.com/documentation/24340.html
	|

supply ptype[supplier]=3
	~	Dmnl
	~	ptype 0 – Fixed Quantity
		ptype 1 – Rectangular
		ptype 2 – Triangular
		ptype 3 – Normal
		ptype 4 – Exponential
		ptype 5 – Constant Elasticity
		
		In this case, all ptype=3, (normal)
	|

supply pwidth[HC]=High Cost Width ~~|
supply pwidth[MC]=Medium Cost Width ~~|
supply pwidth[LC]=Low Cost Width
	~	MUSD/ton
	~	Width is the vector of prices over which supply changes by one standard \
		deviation
	|

supply curve[supplier,ptype]=supply ptype[supplier] ~~|
supply curve[supplier,ppriority]=supply ppriority[supplier] ~~|
supply curve[supplier,pwidth]=supply pwidth[supplier] ~~|
supply curve[supplier,pextra]=supply pextra[supplier]
	~	
	~	Collection of parameters that together describe the supply curve.
	|

supply ppriority[HC]=High Cost Mean ~~|
supply ppriority[MC]=Medium Cost Mean ~~|
supply ppriority[LC]=Low Cost Mean
	~	MUSD/ton
	~	Supply priority is taken to be the mean cost of production.
	|

supply pextra[supplier]=0
	~	Dmnl
	~	Set to zero. See https://www.vensim.com/documentation/24340.html
	|

Hypothetical amount supplied[supplier]=SUPPLY AT PRICE ( supply capacity[supplier] , \
		supply curve[supplier,ptype] , Hypothetical market price )
	~	ton/Year
	~	We use the same formulation for hypothetical amount supplied as when the \
		price is determined by the balance between supply and demand.
	|

Total Hypothetical amount supplied=SUM(Hypothetical amount supplied[supplier!])
	~	ton/Year
	~	Total amount supplied when prices is exogeneous.  (Use to trace out supply \
		curve.)
	~	:SUPPLEMENTARY 
	|

********************************************************
	.200 Demand
********************************************************~
	|

Low Price Demand Capacity= INTEG (incr Low Price Demand Capacity,
		init Low Price Demand Capacity)
	~	ton/Year
	~	Low price demand capacity is the cumulation of investment.  Here assumed \
		zero.
	|

demand curve[demander,ptype]=demand ptype[demander] ~~|
demand curve[demander,ppriority]=demand ppriority[demander] ~~|
demand curve[demander,pwidth]=demand pwidth[demander] ~~|
demand curve[demander,pextra]=demand pextra[demander]
	~	MUSD/ton
	~	Collection of parameters that together describe the demand curve.
	|

demand pextra[demander]=0
	~	Dmnl
	~	See https://www.vensim.com/documentation/24340.html
	|

demand ppriority[MP]=Medium Price Mean ~~|
demand ppriority[LP]=Low Price Mean
	~	MUSD/ton
	~	Demand priority is the vector of prices at which demand is half the \
		satiation value
	|

demand ptype[demander]=3
	~	Dmnl
	~	ptype 0 – Fixed Quantity
		ptype 1 – Rectangular
		ptype 2 – Triangular
		ptype 3 – Normal
		ptype 4 – Exponential
		ptype 5 – Constant Elasticity
		
		In this case, all ptype=3, (normal)
	|

demand pwidth[MP]=Medium Price Width ~~|
demand pwidth[LP]=Low Price Width
	~	MUSD/ton
	~	Vector of prices at which demand changes by one standard deviation.
	|

demand satiation[MP]=Medium Price Demand Capacity ~~|
demand satiation[LP]=Low Price Demand Capacity
	~	ton/Year
	~	Vector of quantities that would represent satiation for each of the demand \
		segments.
	|

********************************************************
	.300 Price
********************************************************~
	|

market price=FIND MARKET PRICE ( 
	demand satiation[MP], demand curve[MP,ptype] , 
	supply capacity[HC], supply curve[HC,ptype] 
	)
	~	MUSD/ton
	~	From https://www.vensim.com/documentation/24340.html: 
		
		The many-to-many allocation problem takes the demand preferences of one or more \
		consumers and the supply preferences of one or more providers and matches \
		these.  We will discuss this as finding the price at which the supply, \
		summed across all providers, equals the demand, summed across all \
		consumers.  If you are working with true supply and demand curves that \
		price is the standard market clearing price. If you are working with \
		something else, such as matching of capacity and demand based on service \
		quality, you may need to put a different interpretation on the resulting \
		solution.
		
		To solve the many-to-many allocation problem we first find the price that \
		clears the market with the FIND MARKET PRICE function.  Once this is done \
		we compute the amount supplied by the different providers using the SUPPLY \
		AT PRICE function and the amount demanded by the different consumers using \
		the DEMAND AT PRICE function.
	|

amount supplied[supplier]=SUPPLY AT PRICE ( supply capacity[supplier] , supply curve[\
		supplier,ptype] , market price )
	~	ton/Year
	~	Given the market price, the supply capacity, and the supply curve, find \
		the vector of quantities actually supplied by each source.
	|

amount demanded[demander]=DEMAND AT PRICE ( demand satiation[demander], demand curve[\
		demander,ptype] , market price )
	~	ton/Year
	~	Given the market price, find the vector of quanties actually demanded by \
		each segment.
	~	:SUPPLEMENTARY 
	|

average cost=Total Expenses/Total Volume
	~	MUSD/ton
	~		|

Total Expenses=SUM(amount supplied[supplier!]*supply ppriority[supplier!])
	~	MUSD/Year
	~		|

Total Revenue=Total Volume*market price
	~	MUSD/Year
	~		|

Total Volume=SUM(amount supplied[supplier!])
	~	ton/Year
	~		|

Total Profit=Total Revenue-Total Expenses
	~	MUSD/Year
	~		~	:SUPPLEMENTARY 
	|

average supply gross margin=1-average cost/market price
	~	Dmnl
	~		~	:SUPPLEMENTARY 
	|

supply gross margin[supplier]=1-supply ppriority[supplier]/market price
	~	Dmnl
	~		|

Hypothetical market price= INTEG (incr Hypothetical market price,
		0)
	~	MUSD/ton
	~		|

incr Hypothetical market price=10
	~	MUSD/ton/Year
	~		|

********************************************************
	.400 Parameters
********************************************************~
	|

gross margin norm=0.1
	~	Dmnl
	~		|

Medium Cost Width=4.75
	~	MUSD/ton [0.1,10,0.1]
	~	Price change over which supply is expected to change by one standard \
		deviation. Adjusted to match published supply curve.
	|

High Cost Width=1
	~	MUSD/ton [0,5,0.1]
	~	Price change over which supply is expected to change by one standard \
		deviation.
	|

Medium Price Width=10
	~	MUSD/ton [0,10,1]
	~	Price change over which demand is expected to change by one standard \
		deviation.  Adjusted to match expectation.
	|

sensitivity with respect to gross margin=0.7
	~	Dmnl [0,10,0.1]
	~	Low cost capacity growth rate is assumed to be proportional to the spread \
		between the low cost gross margin and the industry average gross margin.  \
		The strength of the spread is given by the sensitivity parameter here.
	|

Low Cost Width=1
	~	MUSD/ton
	~	Price change over which supply is expected to change by one standard \
		deviation.
	|

Supply Capacity growth rate Norm=1
	~	1/Year [0,10,1]
	~	Assuming 100% growth rate per year as the benchmark for growth when an \
		investment opportunity is really attractive.  Growth rate can be higher \
		than this, based on sensitivity.
	|

Low Price Width=10
	~	MUSD/ton [0,10,1]
	~	Price change over which demand is expected to change by one standard \
		deviation.
	|

High Cost Mean=65
	~	MUSD/ton [0,100,1]
	~	Typical of Sibanye-Stillwater, Annual report 2024, representing the US, \
		but adjusted somewhat to match expected market shares.
	|

High Cost Supply Capacity=13
	~	ton/Year
	~	Representative of US production by Sibanye-Stillwater.  Reference: 2024 \
		Sibanye-Stillwater annual report, p.112
	|

Medium Price Mean=70
	~	MUSD/ton [0,100,1]
	~	Price at which half of demand capacity would be satisfied. Adjusted to \
		match expectation.
	|

Medium Price Demand Capacity=500
	~	ton/Year [0,1000,10]
	~	Somewhat theoretical demand quantity, satiated.  The quantity that would \
		be demanded at zero price.
	|

incr Low Price Demand Capacity=0
	~	ton/(Year*Year)
	~	Initial value of demand capacity for low-cost PMG.  Initially zero, \
		we’ll ignore this segment of the market for now.
	|

init Low Cost Supply Capacity=1
	~	ton/Year [0,1,1]
	~	Initial value.  Set this to a non-zero value to kick off the reinforcing \
		feedback loop (the demonstration).
	|

init Low Price Demand Capacity=1000
	~	ton/Year [0,5000,100]
	~		|

Low Cost Mean=13
	~	MUSD/ton [0,100,1]
	~	Typical production costs cited by AstroForge.
	|

Low Price Mean=20
	~	MUSD/ton [0,50,1]
	~	Hypothetical mean price for a demand that would use low-cost PGM.
	|

Medium Cost Mean=63
	~	MUSD/ton [0,100,1]
	~	Typical of Sibanye-Stillwater, Annual report 2024.  Adjusted to match \
		published supply curve.
	|

Medium Cost Supply Capacity=326
	~	ton/Year
	~	Representative of South Africa, Russia, and Zimbabwe production.  \
		Reference: Zhang, S., He, X., Ding, Y., Shi, Z., & Wu, B. (2024). Supply \
		and demand of platinum group metals and strategies for sustainable \
		management. Renewable and Sustainable Energy Reviews, 204, 114821.
	|

********************************************************
	.Control
********************************************************~
		Simulation Control Parameters
	|

FINAL TIME  = 20
	~	Year
	~	The final time for the simulation.
	|

INITIAL TIME  = 0
	~	Year
	~	The initial time for the simulation.
	|

SAVEPER  = 
        TIME STEP
	~	Year [0,?]
	~	The frequency with which output is stored.
	|

TIME STEP  = 0.125
	~	Year [0,?]
	~	The time step for the simulation.
	|

\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*100 Supply
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,121,2
10,1,Medium Cost Supply Capacity,587,348,53,25,3,2,0,3,-1,1,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,High Cost Supply Capacity,724,348,53,26,3,2,0,3,-1,1,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,3,Low Cost Supply Capacity,452,348,52,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,4,48,452,205,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,5,7,4,100,0,0,22,0,192,0,-1--1--1,,1|(452,233)|
1,6,7,3,4,0,0,22,0,192,0,-1--1--1,,1|(452,290)|
11,7,0,452,253,8,6,33,3,0,0,2,0,0,0,0,0,0,0,0,0
10,8,incr Low Cost Supply Capacity,394,253,50,26,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,9,init Low Cost Supply Capacity,515,277,53,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,10,9,3,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,11,Medium Cost Mean,587,402,59,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,12,High Cost Mean,724,402,50,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,13,Low Cost Mean,452,402,48,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,14,supply capacity,1099,248,34,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,15,Low Cost Supply Capacity,950,194,55,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,16,Medium Cost Supply Capacity,946,243,65,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,17,High Cost Supply Capacity,950,294,56,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,18,17,14,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,19,15,14,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,20,16,14,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,21,High Cost Width,724,456,50,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,22,Medium Cost Width,587,456,59,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,23,Low Cost Width,452,456,49,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,24,Low Cost Mean,933,369,55,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,25,Medium Cost Mean,937,401,66,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,26,High Cost Mean,934,436,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,27,supply ppriority,1079,400,31,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,28,26,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,29,25,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,30,24,27,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,31,supply pwidth,1074,537,27,22,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,Low Cost Width,927,500,56,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,33,Medium Cost Width,918,536,66,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,34,High Cost Width,925,572,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,35,34,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,36,33,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,37,32,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,38,supply pextra,1117,605,34,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,39,supply curve,1164,478,30,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,40,27,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,41,31,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,42,38,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,43,supply ptype,1109,343,31,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,44,43,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,45,Hypothetical amount supplied,1464,261,49,27,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,46,supply capacity,1460,175,34,19,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,47,supply curve,1465,338,28,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,48,Hypothetical market price,1632,253,54,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,49,46,45,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,50,47,45,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,51,48,45,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,52,Total Hypothetical amount supplied,1320,260,54,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,53,45,52,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
12,54,0,1710,562,384,148,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Supply_Curve
10,55,sensitivity with respect to gross margin,193,313,71,25,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,56,Supply Capacity growth rate Norm,191,265,53,19,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,57,3,8,1,0,0,0,0,0,0,-1--1--1,,1|(397,281)|
10,58,supply gross margin,197,166,44,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,59,gross margin norm,194,218,57,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,60,Low Cost Supply Capacity growth rate,359,166,62,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,61,59,60,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,62,58,60,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,63,55,60,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,64,56,60,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,65,60,8,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*200 Demand
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,121,2
10,1,Medium Price Demand Capacity,413,246,59,26,3,2,0,3,-1,1,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,Low Price Demand Capacity,248,246,57,26,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,3,48,248,121,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,4,6,3,100,0,0,22,0,192,0,-1--1--1,,1|(248,154)|
1,5,6,2,4,0,0,22,0,192,0,-1--1--1,,1|(248,202)|
11,6,0,248,178,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,7,incr Low Price Demand Capacity,310,178,54,26,40,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,8,Medium Price Mean,413,307,51,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,Low Price Mean,248,307,50,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,10,init Low Price Demand Capacity,159,156,58,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,11,10,2,0,0,0,0,0,192,1,-1--1--1,,1|(0,0)|
10,12,demand satiation,1049,260,34,30,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,13,Low Price Demand Capacity,891,231,61,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,14,Medium Price Demand Capacity,890,291,62,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,15,13,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,16,14,12,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,17,demand curve,1094,476,28,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,18,demand ptype,963,368,30,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,19,demand ppriority,961,431,32,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,20,demand pwidth,968,518,30,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,21,demand pextra,970,579,31,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,22,Low Price Width,248,364,50,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,23,Medium Price Width,413,364,51,26,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,24,Low Price Mean,835,407,40,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,25,Medium Price Mean,841,452,41,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,26,25,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,27,24,19,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,28,Low Price Width,843,500,42,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,29,Medium Price Width,825,551,43,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,30,29,20,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,31,28,20,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,32,18,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,33,19,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,34,20,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,35,21,17,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*300 Price
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,121,2
10,1,supply curve,180,211,30,16,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,2,demand curve,430,211,32,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,3,supply capacity,180,33,37,17,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,4,demand satiation,430,33,39,21,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,5,market price,300,114,32,22,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,6,amount supplied,180,114,37,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,7,amount demanded,430,114,42,23,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,8,1,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,9,2,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,10,4,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,11,3,5,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,12,1,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,13,3,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,14,5,6,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,15,5,7,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,16,2,7,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,17,4,7,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,18,Hypothetical market price,626,156,59,38,3,3,0,0,-1,0,0,0,0,0,0,0,0,0
12,19,48,620,18,25,15,0,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,20,22,19,100,0,0,22,0,192,0,-1--1--1,,1|(620,51)|
1,21,22,18,4,0,0,22,0,192,0,-1--1--1,,1|(620,99)|
11,22,0,620,75,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,23,incr Hypothetical market price,679,75,51,26,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,24,market price,991,402,47,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,25,supply ppriority,995,452,54,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,26,supply gross margin,858,432,42,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,27,25,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,28,24,26,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
12,29,0,973,168,171,172,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Gross_Margin
10,30,amount supplied,397,426,33,18,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,31,average supply gross margin,857,535,48,24,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,average cost,997,555,46,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,33,market price,997,507,47,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,34,33,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,35,32,31,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,36,Total Revenue,267,493,42,14,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,37,Total Expenses,262,370,48,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,38,Total Profit,147,427,29,14,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,39,Total Volume,268,433,38,15,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,40,30,39,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,41,market price,396,496,47,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,42,41,36,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,43,39,36,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,44,supply ppriority,408,371,54,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,45,30,37,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,46,44,37,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,47,supply ppriority,294,516,34,20,8,2,1,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,48,36,38,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,49,37,38,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
10,50,Total Expenses,1134,534,54,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,51,Total Volume,1122,575,48,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,52,50,32,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
1,53,51,32,0,0,0,0,0,192,0,-1--1--1,,1|(0,0)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*400 Parameters
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,100,2
10,1,Medium Cost Mean,479,247,59,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,High Cost Mean,616,257,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,3,Low Cost Mean,330,248,48,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,4,High Cost Width,618,318,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,5,Medium Cost Width,479,313,59,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,6,Low Cost Width,334,313,49,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,7,sensitivity with respect to gross margin,168,180,63,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,8,Supply Capacity growth rate Norm,171,252,53,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,9,Medium Cost Supply Capacity,478,176,65,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,High Cost Supply Capacity,629,176,56,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,11,init Low Cost Supply Capacity,327,175,64,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
11,12,0,109,460,8,6,33,3,0,0,4,0,0,0,0,0,0,0,0,0
10,13,incr Low Price Demand Capacity,171,460,54,26,40,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,14,Medium Price Mean,475,517,60,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,15,Low Price Mean,325,510,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,16,init Low Price Demand Capacity,323,451,58,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,17,Low Price Width,318,577,50,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,18,Medium Price Width,482,581,60,26,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,19,Medium Price Demand Capacity,475,452,59,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,20,gross margin norm,726,484,57,13,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*CLD
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,161,2
10,1,Low Cost Supply Capacity,266,260,46,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,2,incr Low Cost Supply Capacity,383,126,52,22,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,3,2,1,1,0,43,13,0,192,0,-1--1--1,,1|(292,174)|
10,4,init Low Cost Supply Capacity,202,188,54,19,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,5,4,1,1,0,0,0,0,0,1,-1--1--1,,1|(239,218)|
1,6,1,2,1,0,43,13,0,192,0,-1--1--1,,1|(405,230)|
10,7,sensitivity with respect to gross margin,682,125,62,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,8,Supply Capacity growth rate Norm,685,165,56,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,9,supply gross margin,553,226,47,21,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,10,market price,502,328,29,19,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,11,10,9,1,0,43,13,0,192,0,-1--1--1,,1|(544,282)|
10,12,supply ppriority,629,269,30,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,13,12,9,1,0,45,0,1,64,0,251-2-7,|||0-0-0,1|(587,253)|
10,14,demand curve,625,357,52,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,15,14,10,0,0,0,0,0,0,0,-1--1--1,,1|(0,0)|
10,16,demand satiation,632,333,59,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,17,16,10,0,0,0,0,0,0,0,-1--1--1,,1|(0,0)|
10,18,supply capacity,373,347,35,22,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,19,18,10,1,0,45,13,1,192,0,251-2-7,|||0-0-0,1|(439,351)|
10,20,supply curve,614,379,47,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
1,21,20,10,0,0,0,0,0,0,0,-1--1--1,,1|(0,0)|
10,22,High Cost Supply Capacity,239,393,46,20,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,23,22,18,1,0,0,0,0,0,0,-1--1--1,,1|(315,380)|
1,24,1,18,1,0,43,13,0,192,0,-1--1--1,,1|(290,303)|
10,25,Medium Cost Supply Capacity,236,351,52,25,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,26,25,18,1,0,0,0,0,0,0,-1--1--1,,1|(308,365)|
12,27,0,342,200,25,25,5,7,0,0,-1,0,0,0,0,0,0,0,0,0
R1
12,28,0,341,238,37,18,8,7,0,16,-1,0,0,0,0-0-0,0-0-0,||I|0-0-0,0,0,0,0,0,0
Gold Rush
12,29,0,453,235,25,25,5,7,0,0,-1,0,0,0,0,0,0,0,0,0
B2
12,30,0,454,279,41,16,8,7,0,16,-1,0,0,0,0-0-0,0-0-0,||I|0-0-0,0,0,0,0,0,0
Falling Price
10,31,gross margin norm,672,201,38,18,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
10,32,Low Cost Supply Capacity growth rate,526,145,62,17,8,3,0,0,-1,0,0,0,0,0,0,0,0,0
1,33,32,2,1,0,43,13,0,192,0,-1--1--1,,1|(459,120)|
1,34,31,32,1,0,0,0,0,0,0,-1--1--1,,1|(614,174)|
1,35,7,32,0,0,0,0,0,0,0,-1--1--1,,1|(0,0)|
1,36,8,32,0,0,0,0,0,0,0,-1--1--1,,1|(0,0)|
1,37,9,32,1,0,43,13,0,192,0,-1--1--1,,1|(553,186)|
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*DASH
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,90,2
12,1,0,1097,368,148,149,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Supply_HC
12,2,0,791,368,148,149,0,15,0,0,1,0,0,0,0,0,0,0,0,0
Supply_MC
12,3,0,485,368,148,149,0,15,0,0,1,0,0,0,0,0,0,0,0,0
Supply_LC
12,4,0,791,679,148,149,0,15,0,0,1,0,0,0,0,0,0,0,0,0
Demand_MP
10,5,Medium Price Demand Capacity,1108,1029,62,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
12,6,0,1097,679,148,149,0,15,0,0,1,0,0,0,0,0,0,0,0,0
Market_Price
10,7,High Cost Mean,1089,90,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,8,High Cost Width,1087,162,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,9,Medium Price Mean,771,884,58,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,10,Medium Price Width,779,953,58,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,11,sensitivity with respect to gross margin,163,298,49,27,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,12,init Low Cost Supply Capacity,203,87,64,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
12,13,0,1542,261,148,149,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Gross_Margin
10,14,init Low Price Demand Capacity,444,1027,58,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
12,15,0,485,679,148,149,0,15,0,0,1,0,0,0,0,0,0,0,0,0
Demand_LP
10,16,Low Price Mean,443,890,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,17,Low Price Width,455,955,57,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,18,Medium Cost Mean,773,86,66,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,19,Medium Cost Width,774,160,66,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,20,Low Cost Mean,463,87,55,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
10,21,Low Cost Width,462,163,56,13,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
12,22,0,104,186,52,25,3,7,0,5,-1,0,0,0,255-255-102,255-255-102,|||0-0-0,0,0,0,0,0,0
range: 0.5 to 1.0
1,23,11,22,32,0,0,2,0,192,0,-1--1--1,,1|(0,0)|
12,24,0,260,865,52,25,3,7,0,5,-1,0,0,0,255-255-102,255-255-102,|||0-0-0,0,0,0,0,0,0
range: 10 to 30
1,25,16,24,32,0,0,2,0,192,0,-1--1--1,,1|(0,0)|
12,26,0,1535,654,226,180,8,15,0,0,1,0,0,0,0,0,0,0,0,0
Total_Profit
\\\---/// Sketch information - do not modify anything except names
V300  Do not put anything below this section - it will be ignored
*Sens
$-1--1--1,0,|14||-1--1--1|-1--1--1|-1--1--1|-1--1--1|-1--1--1|96,96,100,2
10,1,average supply gross margin,309,244,51,20,8,2,0,3,-1,0,0,0,128-128-128,0-0-0,|||128-128-128,0,0,0,0,0,0
///---\\\
:GRAPH Supply
:TITLE Supply
:SCALE
:VAR amount supplied[supplier]
:DATASET 
:LINE-WIDTH 1

:GRAPH Supply_HC
:TITLE High Cost Supply (HC)
:SCALE
:VAR amount supplied[HC]|supply
:DATASET 
:LINE-WIDTH 3
:VAR supply capacity[HC]|capacity
:DATASET 
:LINE-WIDTH 1

:GRAPH Supply_MC
:TITLE Medium Cost Supply (MC)
:SCALE
:VAR amount supplied[MC]|supply
:DATASET 
:LINE-WIDTH 3
:VAR supply capacity[MC]|capacity
:DATASET 
:LINE-WIDTH 1

:GRAPH Supply_LC
:TITLE Low Cost Supply (LC)
:SCALE
:VAR amount supplied[LC]|supply
:DATASET 
:LINE-WIDTH 3
:VAR supply capacity[LC]|capacity
:DATASET 
:LINE-WIDTH 1

:GRAPH Demand_HP
:TITLE High Price Demand (HP)
:SCALE
:VAR amount demanded[HP]|demand
:DATASET 
:LINE-WIDTH 3
:VAR demand satiation[HP]|satiation
:DATASET 
:LINE-WIDTH 1

:GRAPH Demand_LP
:TITLE Low Price Demand
:SCALE
:VAR amount demanded[LP]|demand
:DATASET 
:LINE-WIDTH 3
:VAR demand satiation[LP]|satiation
:DATASET 
:LINE-WIDTH 1

:GRAPH Supply_Curve
:TITLE Supply_Curve
:X-AXIS Total Hypothetical amount supplied
:SCALE
:VAR Hypothetical market price|before demo
:DATASET #1
:LINE-WIDTH 3

:GRAPH Market_Price
:TITLE Market Price
:SCALE
:VAR market price|market price
:DATASET 
:LINE-WIDTH 3
:VAR average cost|average cost
:DATASET 
:LINE-WIDTH 3

:GRAPH Gross_Margin
:TITLE Mean Gross Margin
:SCALE
:VAR supply gross margin[HC]|HC
:Y-MIN -0.5
:Y-MAX 1
:DATASET 
:LINE-WIDTH 1
:VAR supply gross margin[MC]|MC
:Y-MIN -0.5
:Y-MAX 1
:DATASET 
:LINE-WIDTH 1
:VAR supply gross margin[LC]|LC
:Y-MIN -0.5
:Y-MAX 1
:DATASET 
:LINE-WIDTH 1
:VAR average supply gross margin|Ave
:DATASET 
:LINE-WIDTH 4

:GRAPH Demand_MP
:TITLE Medium Price Demand (MP)
:SCALE
:VAR amount demanded[MP]|demand
:DATASET 
:LINE-WIDTH 3
:VAR demand satiation[MP]|satiation
:DATASET 
:LINE-WIDTH 1

:GRAPH Total_Profit
:TITLE Total Profit
:SCALE
:VAR Total Profit
:DATASET 
:LINE-WIDTH 3
:L<%^E!@
1:current.vdfx
4:Time
5:Low Price Mean
6:HC
6:LC
6:LP
6:MC
6:MP
6:ptype
9:current
19:90,5
24:0
25:20
26:20
22:$,Dollar,Dollars,$s
22:Hour,Hours
22:Month,Months
22:Person,People,Persons
22:Unit,Units
22:Week,Weeks
22:Year,Years
22:Day,Days
23:0
18:sens1.vsc
20:sens1.lst
15:0,0,0,0,0,0
27:0,
34:0,
42:0
72:0
73:0
95:0
96:0
97:0
77:0
78:0
102:0
93:0
94:0
92:0
91:0
90:0
87:0
75:
43:
103:8,8,8,3,8
105:0,0,0,0,0,0,0,0,0,0
104:Arial|12||0-0-0|0-0-0|-1--1--1|0-0-255|192-192-192|-1--1--1

